Consistent Solutions of the Radiation Diffusion Equation in Spherical and Cylindrical Geometries

We have extended the radiation diffusion model of Hammer and Rosen to diverging spherical and cylindrical geometries. The effect of curvilinear geometry on the supersonic, expanding wavefront increases as the internal radius of a spherical or cylindrical shell approaches zero. Small spherical geometries are important for modeling systems at the size scale of ICF capsules, at these scales existing quasi-analytic models for planar geometry significantly disagree with the results of simulation. With this method, the benefits of rapid iteration can be applied to common spherical systems at much smaller length scales. We present comparisons between numerical diffusion solutions and the analytic model to give ranges of applicability for the model.

==> restatusofsphericaldiffusionapproximationpaper/eps_c_plotting.py <==
import matplotlib.pyplot as plt
all_vars = True # Select for plot of full material comparison from both HR and Cohen
paper_vars = True # Select for plot of the five materials used for the paper (C6H12, Ta2O5, SiO2, C15,H20O6, Au)
eps = [0.2154398564,0.1432664756,0.1478494624,0.1460823373,0.2370242215,0.205,0.09896907216,0.1011840689,0.16,0.1561119293,0.2909090909]
C = [1.68E-16,1.02E-17,2.49E-17,2.10E-18,9.59E-16,1.22E-16,3.37E-19,7.98E-19,9.31E-17,6.48E-19,4.09E-17]
foam = ['$C_{11}H_{16}Pb.3852$','$C_6H_{12}$','$C_6H_{12}Cu_0.394$','$SiO_2$','$Ta_2O_5$','$SiO_2$','$C_8H_7Cl$','$C_{15}H_{20}O_6$','$C_{15}H_{20}O_6Au.172$','$C_8H_8$','$Au$']
paper_eps = [eps[1],eps[4],eps[5],eps[7],eps[10]]
paper_C = [C[1],C[4],C[5],C[7],C[10]]
paper_foam = [foam[1],foam[4],foam[5],foam[7],foam[10]]
#plt.scatter(eps,C)
if all_vars:   
    plt.figure()
    plt.xlabel('Epsilon')
    plt.ylabel('C')
    plt.title('All Materials (HR and Cohen)')
    cmap = plt.cm.get_cmap("tab20")  
    colors = cmap(range(len(eps)))
    for i in range(len(eps)):
        plt.scatter(eps[i], C[i], color=colors[i], label = foam[i])  
        plt.legend(bbox_to_anchor=(1.05,1),loc="upper left",borderaxespad=0)
if paper_vars:
    plt.figure()
    plt.xlabel('Epsilon')
    plt.ylabel('C')
    plt.title('Selected Materials (HR and Cohen)')
    cmap = plt.cm.get_cmap("tab20")  
    colors = cmap(range(len(eps)))
    for i in range(len(paper_eps)):
        plt.scatter(paper_eps[i], paper_C[i], color=colors[i], label = paper_foam[i])  
        plt.legend(bbox_to_anchor=(1.05,1),loc="upper left",borderaxespad=0)

==> restatusofsphericaldiffusionapproximationpaper/hr_model_comparison_multi_run.py <==
import numpy as np
import matplotlib.pyplot as plt
import math
import scipy as sp
#from scipy import special
#from scipy import interpolate
from scipy import integrate
#import time
#import matplotlib.animation as animation
#from math import sqrt
#from numba import jit, float64

#Save Data
numer_t = []
numer_r = []
hr_t = []
hr_r = []
xval_ls = []
sol_largeR_ls = []

# General Parameters

planar = False  # Define which version of the models should run
spherical = True
select = 0 # Change this to select which material to run from elem list, ex: 0:Au, 1:Be, etc.
# For the paper, we are usuing C6H12, Ta2O5, SiO2, C15H20O6, Au
# To produce the plots, run this script with select set to 0, 2, 3, 5, 6
xplot_min = 0
xplot_max = 3
yplot_min = 0
yplot_max = .03 # If running each plot (ind_plot=True) need to change for each material

# Material Information
elem_list = ['Au', 'Be', '$SiO_2$',
             '$C_{15}$$H_{20}$$O_6$', '$C_8$$H_7$Cl', '$C_{6}$$H_{12}$', '$Ta_2O_5$']
alpha_list = [1.5, 4.89, 2.0, 5.29, 5.7, 2.98, 1.78]
beta_list = [1.6, 1.09, 1.23, .94, .96, 1, 1.37]
g_list = [1/7200, 1/402.8, 1/9652, 1/26549, 1/24466, 1/3926.6, 1/8433.3]  # g/cm^2
sigma_val = 1.03e-2
f_list = [3.4, 8.81, 8.4, 11.54, 14.47, 12.27, 4.78]  # MJ/g
rho_list = [0.2,0.2,0.03,0.0575,0.105,0.05, 0.03] # Note: no density data in either HR or Cohen for Be so it runs with same density as given for Au
mu_list = [0.14, .07, 0.1, .038, 0.04, .04, 0.12]
lambd_list = [0.2, .67, .61, .95, 0.72, .95, 0.24]
Lx_list = [.05,.5,.5,.5,.5,.5,.5] # This works for the C6H12, Ta2O5, SiO2, C15H20O6, Au, might need to adjust for others

# Set run paramters
r_0_init_list = [1000,1,.1,.01] #.01, .1, 1, 10, 100, 1000 (~Planar)
ind_plot = False

for ii in r_0_init_list:
    
    nr = 200
    r_0_init = ii
    ys = np.linspace(0, 1, nr)
    
    
    elem = elem_list[select]
    alpha = alpha_list[select]
    beta = beta_list[select]
    g = g_list[select]
    f = f_list[select]
    rho = rho_list[select]
    mu = mu_list[select]
    lambd = lambd_list[select]
    
    
    eps = (beta)/(4+alpha)
    C = 16/(4+alpha)*(g*sigma_val)/(3*f*rho**(2-mu+lambd)) 
    rho_mu = rho**(-mu)
    rho_lambda = rho**(-lambd)
    
    # Professor McClarren's Numerical Solver
    
    # radiation constant in GJ/keV^4/cm^3
    a = 0.01372
    # speed of light in cm/sh; 1 sh is 10^-8 s
    c = 299.98
    Planck_int_const = 15*a*c/(4*math.pi**5)
    
    
    def RHS(Te, t, Nx, dx, sigma, Cve, Tl, rs, geom=0):
    
        idx2 = 1.0/dx/dx
    
        V = np.zeros(Nx) + dx
        S = np.zeros(Nx+1) + 1.0
        #default is slab/planar (geom=0)
        #geom = 1 is cylindrical
        #geom = 2 is spherical
        if (geom == 2):
            V = 4/3*np.pi*(rs[1:]**3-rs[0:Nx]**3)
            S = 4*np.pi*rs**2
        elif (geom == 1):
            V = np.pi*(rs[1:]**2-rs[0:Nx]**2)
            S = 2*np.pi*rs
    
        TeNew = Te*0
        for i in range(Nx):
            if (i > 0) and (i < Nx-1):
                kappa_l = sigma(t, (Te[i-1]+Te[i])*0.5)
                kappa_r = sigma(t, (Te[i+1]+Te[i])*0.5)
                # we assume that the form of the opacity is the same
                # so we do not need to do the harmonic mean trick
                D_l = a*c/(3.0*kappa_l)
                D_r = a*c/(3.0*kappa_r)
                TeNew[i] = 1.0/Cve(t, Te[i])*(D_r*S[i+1]/V[i]/dx*(Te[i+1]
                                                                  ** 4-Te[i]**4) - D_l*S[i]/V[i]/dx*(Te[i]**4-Te[i-1]**4))
            elif (i == 0):
                kappa_l = sigma(t, 0.5*(Tl(t)+Te[i]))
                kappa_r = sigma(t, (Te[i+1]+Te[i])*0.5)
                # Temperature on other side of boundary is Tl
                D_l = a*c/(3.0*kappa_l)
                D_r = a*c/(3.0*kappa_r)
                TeNew[i] = 1.0/Cve(t, Te[i])*(D_r*S[i+1]/V[i]/dx*(Te[i+1]
                                                                  ** 4-Te[i]**4) - D_l*S[i]/V[i]/dx*(Te[i]**4-Tl(t)**4))
            elif (i == Nx-1):
                kappa_l = sigma(t, (Te[i-1]+Te[i])*0.5)
                # Reflecting boundary so that the derivative goes to zero
                D_l = c/(3.0*kappa_l)
                TeNew[i] = 1.0/Cve(t, Te[i])*(- D_l*S[i]/V[i] /
                                              dx*(Te[i]**4-Te[i-1]**4))
        return TeNew
    
    
    # ## HR Problem 1
    #
    # The block below sets up the problem in planar geometry
    
    
    # set up initial conditions
    Lx = Lx_list[select] #.5  #.05# C12 #0.03 #0.3 Be Make Lx smaller for stair-stepping
    Nx = 200 #200
    dx = Lx/Nx
    rs = np.linspace(0, Lx, Nx+1)
    xval = np.linspace(dx/2, Lx-dx/2, Nx)
    Tinit = 1e-4
    Te_init = np.zeros(Nx) + Tinit
    
    tfinal = 0.3
    
    # In[6]:
    
    
    #@jit(float64[:,:](float64[:,:],float64,float64,float64,float64),nopython=True,parallel=True)
    def eos_full(T, f, beta, rho_mu, rho):
        return f*(T*10)**beta*rho_mu*1e-3*rho
    
    
    def eos(T): return eos_full(T, f, beta, rho_mu, rho)
    # @jit(float64[:,:](float64[:,:],float64,float64,float64,float64),nopython=True)
    
    
    def invEOS_full(E, f, beta, rho_mu, rho):
        return 0.1*(E*1e3/rho/f/(rho_mu))**(1/beta)
    
    
    def invEOS(E): return invEOS_full(E, f, beta, rho_mu, rho)
    
    
    def Cve(t, T): return (eos(T+0.5e-6) - eos(T-0.5e-6))/1e-6
    
    
    def sigma_func(T, g, alpha, rho_lambda, rho):
        return rho/(g*rho_lambda*(T*10)**alpha)
    
    
    def sigma(t, T): return sigma_func(T, g, alpha, rho_lambda, rho)
    
    
    def BCFunc(t): # Defines LHS BC for drive temperature
        Tval = 0.1*(1.2 + (8*(t >= 0.1)*(t-0.1))*(t < 0.2) + (t >= 0.2)*0.8)
        return Tval
    
    
    def RHS_lam(t, Tvect): return RHS(
        Tvect, t, Nx, dx, sigma, Cve, BCFunc, rs, geom=0)
    
    
    # In[7]:
    
    if planar:
        ts = np.linspace(0, tfinal, 1000)
        sol_planar = integrate.solve_ivp(
            RHS_lam, (0, tfinal), Te_init, method='BDF', max_step=1e-3, t_eval=ts)
    
        # Here is the solution at the final time.
    
        # In[ ]:
    
        xval[-1]
    
        # In[8]:
        if ind_plot:
            plt.plot(xval, sol_planar.y[0:Nx, -1])
            plt.xlabel("Position (cm)")
            plt.ylabel("T (keV)")
            plt.show()
    
        # In[9]:
    
        nstep = ts.size
        front_planar = np.zeros(nstep-1)
        for step in range(1, nstep):
            front_planar[step-1] = np.max(xval[sol_planar.y[:, step] > Tinit*10])
        if ind_plot:
            fig = plt.figure(figsize=(5, 5))
            plt.plot(ts[1:]*10, front_planar)
            plt.xlim(xplot_min, xplot_max)
            plt.ylim(yplot_min, yplot_max)
            plt.ylabel(r"$x_f$ (cm)")
            plt.xlabel("t (ns)")
            plt.show()
    
        # It appears that this looks like the HR solution (to my eye). In the next code we will run some problems in spherical geometry by setting `geom=2` in the function call.
    
        # In[131]:
    
        Nx
    
    
    # In[11]:
    if spherical:
    
        # try this in spherical with large R
        R = r_0_init
        rs = np.linspace(R, R+Lx, Nx+1)
        def RHS_lam(t, Tvect): return RHS(
            Tvect, t, Nx, dx, sigma, Cve, BCFunc, rs, geom=2)
        ts = np.linspace(0, tfinal, 100)
        sol_largeR = integrate.solve_ivp(
            RHS_lam, (0, tfinal), Te_init, method='BDF', max_step=1e-3, t_eval=ts)
    
        # In[16]:
    
        nstep = ts.size
        front_largeR = np.zeros(nstep-1)
        for step in range(1, nstep):
            front_largeR[step-1] = np.max(xval[sol_largeR.y[:, step] > Tinit*10])
        if ind_plot:
            fig = plt.figure  # (figsize=(5,5))
            plt.plot(ts[1:]*10, front_largeR, label="R=%0.1f" % (R))
            # plt.plot(ts[1:],front_planar,"--",label="Planar")
            # plt.legend(loc="best")
            plt.xlim(xplot_min, xplot_max)
            plt.ylim(yplot_min, yplot_max)
            plt.ylabel(r"$x_f-R$ (cm)")
            plt.xlabel("t (ns)")
            plt.title(r'{}: $r_f$ for r_0 = {} cm, ε = {}'.format(
                elem, r_0_init, eps))
            plt.show()
    
    # In[]:
    
    # Ethan's HR Solver
    
    if spherical:
    
        def rf_ode_fcn(t, r_f, r_0, epsilon, dH_dt, H):
    
            coeff = C
            coeff *= H**(1-epsilon)
            coeff /= (r_f-r_0)
    
            try:
                dr_dt = coeff*(epsilon/(2-2*epsilon)) * \
                    (1-((r_f-r_0)**2)/(C*(H**(2-epsilon)))*dH_dt)
                dr_dt -= 2*coeff
                dr_dt += coeff*2*r_0/(r_f-r_0)*math.log(r_f/r_0)
                dr_dt += coeff/(1-epsilon)
    
            except ZeroDivisionError:
                print("args: ", t, r_f, r_0, epsilon, dH_dt, H)
                print("line 0: ", C*(H**(1-epsilon))/(r_f-r_0))
                print("line 1: ", (-epsilon/(2-2*epsilon)))
                print("line 2: ", (1-(r_f-r_0)**2)/(C*(H**(2-epsilon))*dH_dt))
                print("line 3: ", 2*C*(H**(1-epsilon))/(r_f-r_0))
                print("line 4: ", C*(H**(1-epsilon))/(r_f-r_0)
                      * 2*r_0/(r_f-r_0)*np.log(r_f/r_0))
                print("line 5: ", C*(H**(1-epsilon))/(r_f-r_0)/(1-epsilon))
            return dr_dt
    
        def WallTemp(t):
    
            if t <= 1:  # HR Temp profile
                return 1.2
            elif t > 1 and t <= 2:
                return 1.2+(2-1.2)/(1)*(t-1)
            elif t > 2:
                return 2
    
            # return sp.special.expit(6*t - 9) + 1  # Sigmoid temp profile
    
        def WalldT(t):
    
            if t <= 1:
                return 0
            elif t > 1 and t <= 2:
                return (2-1.2)
            elif t > 2:
                return 0
    
            # return 6*np.exp(1)**(9-6*t)/(1+np.exp(1)**(9-6*t))**2
    
        def H_t(t):
            return WallTemp(t)**(4+alpha)
    
        def dH_dt_fcn(t):
            try:
                return (4+alpha)*(WallTemp(t)**(3+alpha))*WalldT(t)
            except TypeError:
                print("Time input to dH_dt_fcn was: ", t)
    
        # In[17]:
    
        nt = int(1e2)
        t = np.linspace(0, 30, nt)
        dT = np.zeros(nt)
        Ht = np.zeros(nt)
        wT = np.zeros(nt)
        dH_dt = np.zeros(nt)
        #t_list = [np.linspace(0,.1,nt),np.linspace(0,1,nt),np.linspace(0,10,nt),np.linspace(0,100,nt)]
        #t_list = [np.linspace(0,.03,nt),np.linspace(0,.3,nt),np.linspace(0,3,nt),np.linspace(0,30,nt)]
        t_list = [np.linspace(0, 3, nt)]
        #mult = [100,10,1]
        for j in range(len(t_list)):
            t = t_list[j]
            # print(t)
            for i in range(len(t)):
                wT[i] = WallTemp(t[i])
                dT[i] = WalldT(t[i])
                # dH_dt[i] = (4+alpha)*wT[i]**(3+alpha)*dT[i]
                dH_dt[i] = dH_dt_fcn(t[i])
                # Ht[i] = wT[i]**(4+alpha)
                Ht[i] = H_t(t[i])
    
            def to_solve(r_f, t): return rf_ode_fcn(
                t, r_f, r_0_init, eps, dH_dt_fcn(t), H_t(t))
    
            # sol = sp.integrate.solve_ivp(to_solve, t, [r_0_init + 1e-9],atol=1e-8)
            sol = sp.integrate.odeint(
                to_solve, [r_0_init + 1e-9], t, full_output=1, atol=1e-9)
    
            r_f = np.zeros(nt)
            for i in range(nt):
                r_f[i] = sol[0][i]
            # print(sol.message)
            # print(r"sol reached t = {:.7}".format(max(sol.t)))
            if ind_plot:
                plt.plot(t, sol[0]-r_0_init, c='k')
                plt.title(r'{}: $r_f$ for r_0 = {} cm, ε = {}'.format(
                    elem, r_0_init, eps))
                plt.ylabel(r"$x_f-R$ (cm)")
                plt.xlabel('t (ns)')
                plt.xlim(xplot_min, xplot_max)
                plt.ylim(yplot_min, yplot_max)
                if j == j:  # len(t_list)-1:
                    # plt.xlim(0,.3)
                    # plt.ylim(1000,1000.01)
                    plt.show()
            Hs = np.zeros_like(t)
            # dt_ds = np.zeros_like(t)
            # ds_dt = np.zeros_like(t)
            # dH_ds = np.zeros_like(t)
            ds = np.zeros_like(t)
            s = np.zeros_like(t)
            integrand = np.zeros_like(t)
            for i in range(1, len(t)):
                integrand[i] = C*(Ht[i]**(1-eps))/((sol[0][i]-r_0_init)**2)
                s[i] = sp.integrate.trapezoid(integrand[:i+1], t[:i+1])
    
            for i in range(len(t)):
                Hs[i] = WallTemp(s[i])**(4+alpha)
            dH_ds = np.diff(Hs)/np.diff(s)
            dH_ds = np.insert(dH_ds, 0, 0)
    
            #@jit(nopython=True)
            def ours(y, Hs, dH_ds, epsilon, r_0, r_f, verbose=False):
    
                gamma = r_f - r_0
                zeta = 0
    
                if gamma < 0:
                    print(r_f, r_0)
    
                if verbose:
                    print(type(y), type(Hs), type(dH_ds),
                          type(epsilon), type(r_0), type(r_f))
    
                zeta = epsilon*(y - 0.5*(y**2))*(1-(1/Hs)*dH_ds)
    
                if y == 0 and verbose == True:
                    print(1, zeta)
                zeta += (1-epsilon)*(-2*y + 2*r_0/(gamma)
                                     * math.log((gamma)*y/r_0+1))
    
                if y == 0 and verbose == True:
                    print(2, zeta)
                # Sign error in the paper, most likely line 136
                zeta -= y*(epsilon*(0.5)*(1-1/Hs*dH_ds))
    
                if y == 0 and verbose == True:
                    print(3, zeta)
                zeta -= y*(1-epsilon)*(-2+2*r_0/(gamma)*math.log((gamma)/r_0+1))
    
                if y == 0 and verbose == True:
                    print(4, zeta)
                zeta -= y
    
                if y == 0 and verbose == True:
                    print(5, zeta)
                zeta += 1
    
                if y == 0 and verbose == True:
                    print(6, zeta)
                zeta = zeta + 0j
                zeta = zeta**(1/(1-epsilon))
                zeta = zeta.real
                if y == 0 and verbose == True:
                    print("return: ", zeta)
                return zeta
    
            zeta = np.zeros([len(t), len(ys)])
            T = np.zeros([len(t), len(ys)])
    
            for i in range(len(t)):
                for j in range(len(ys)):
                    # zeta[i,j] = ours(ys[j],Ht[i],(C*Ht[i]**(1-eps)/(r_f[i]-r_0_init)/(r_f[i]-r_0_init))*dH_ds[i],eps,r_0_init,r_f[i],False)
                    zeta[i, j] = ours(ys[j], Ht[i], dH_dt[i],
                                      eps, r_0_init, r_f[i], False)
    
                    T[i, j] = (zeta[i, j]*Ht[i])**(1/(4+alpha))
    
    
    # In[]:
    
    # Plot Together
    # Numerical
    nstep = ts.size
    front_largeR = np.zeros(nstep-1)
    for step in range(1, nstep):
        front_largeR[step-1] = np.max(xval[sol_largeR.y[:, step] > Tinit*10])
    if ind_plot:
        fig = plt.figure  # (figsize=(5,5))
        plt.plot(ts[1:]*10, front_largeR, label = "Num.") # label="R=%0.1f" % (R))
        plt.xlim(xplot_min, xplot_max)
        plt.ylim(yplot_min, yplot_max)
        plt.ylabel(r"$x_f-R$ (cm)")
        plt.xlabel("t (ns)")
        plt.title(r'{}: $r_f$ for r_0 = {} cm, ε = {}'.format(
            elem, r_0_init, eps))
        
        plt.plot(t, sol[0]-r_0_init, color='k', label = "HR")
        
        plt.legend(loc="best")
    
    #Save Data
    numer_t.append(ts[1:]*10)
    numer_r.append(front_largeR)
    hr_t.append(t)
    hr_r.append(sol[0]-r_0_init)
    xval_ls.append(xval)
    sol_largeR_ls.append(sol_largeR)
    
    
# Final Full Plot
color_list = ['b','r','g','k','y','m']
time_labels = [str(i) for i in r_0_init_list]
for i in range(len(time_labels)):
    if '1000' == time_labels[i]:
        time_labels[i] = time_labels[i]+' (Planar)'
for i in range(len(hr_t)):
    plt.plot(hr_t[i],hr_r[i],label = time_labels[i]+" HR",color = color_list[i])
    plt.plot(numer_t[i],numer_r[i],label = time_labels[i]+" Num",linestyle='dashed',color = color_list[i])
plt.legend()
plt.ylabel(r"$x_f-R$ (cm)")
plt.xlabel("t (ns)")
plt.title(elem+", range of radii")
    

